Umbilic Observatories

We study gravitational dynamics for the simplest example of an umbilic boundary in four-dimensional general relativity --- a three-dimensional de Sitter hypersurface embedded in a four-dimensional Minkowski world. Generally speaking, an umbilic surface has the property that its induced metric is proportional to its extrinsic curvature. We consider the case of both conformal boundary conditions, as well as Dirichlet boundary conditions imposed at the timelike hypersurface. For both cases, we find that there are no linearised modes whose imaginary frequency grows with angular momentum. The conformal boundary conditions allow for a dynamical boundary degree of freedom, in addition to the bulk excitations. The umbilic property linearly decouples the boundary Weyl mode from the bulk dynamics, yielding linearly stable dynamics. In contrast, the Dirichlet problem has no boundary mode. The umbilic hypersurfaces may thus constitute an improved starting point for defining gravitational dynamics in the presence of a timelike boundary. Throughout our analysis, we draw parallels to the structure of spatial infinity for asymptotically Minkowski spacetimes and a more finite realisation thereof.

==> anc/evolve.py <==
"""Evolution of the master-field equation
    psi_tt - psi_xx + l(l+1)/cosh^2(tau) psi = 0 ,   x <= 0 ,
with the conformal boundary conditions at x = 0:
    scalar: psi_xx + psi_x = 0 ,   vector: psi_x + psi = 0 .
Method of lines: second-order centred differences in x, ghost point at x=0
implementing the boundary condition, RK4 in tau. The left end x=-X is placed
outside the causal reach of the data (homogeneous Dirichlet there is never felt).
"""
import numpy as np
def bump(s):
    """b(s) = exp(4 - 4/(1-s^2)) for |s|<1, else 0: smooth, compactly supported, Gaussian-like core."""
    out=np.zeros_like(s); m=np.abs(s)<1; out[m]=np.exp(4-4/(1-s[m]**2)); return out
def run(l,sector,X=16.0,dx=0.01,T=8.0,cfl=0.4,x0=-2.0,v0=0.0,store=None,nout=400):
    """Initial data: psi = b(x-x0), d_tau psi = v0*b(x-x0)."""
    x=np.arange(-X,dx/2,dx); x[-1]=0.0; N=len(x)-1
    psi=bump(x-x0); pi=v0*bump(x-x0)
    L=l*(l+1)
    def ghost(psi):
        if sector=='S':
            a=1/dx**2+1/(2*dx); return (2*psi[N]/dx**2-psi[N-1]/dx**2+psi[N-1]/(2*dx))/a
        return psi[N-1]-2*dx*psi[N]
    def rhs(t,psi,pi):
        V=L/np.cosh(t)**2
        g=np.empty(N+3); g[1:-1]=psi; g[0]=0.0; g[-1]=ghost(psi)
        acc=(g[2:]-2*g[1:-1]+g[:-2])/dx**2-V*psi; acc[0]=0.0
        return pi,acc
    def obs(t,psi,pi):
        V=L/np.cosh(t)**2; px=np.gradient(psi,dx)
        bulk=0.5*np.trapezoid(pi**2+px**2+V*psi**2,x)
        E=bulk+(0.5*(pi[N]**2+V*psi[N]**2) if sector=='S' else 0.5*psi[N]**2)
        psix0=(ghost(psi)-psi[N-1])/(2*dx)
        # Weyl factor induced by the scalar sector at Gamma (r=1): cosh/4 [2 psi_x - 2 tanh psi_t + V psi]
        dw=np.cosh(t)/4*(2*psix0-2*np.tanh(t)*pi[N]+V*psi[N])
        return E,psi[N],dw
    dt=cfl*min(dx,1/np.sqrt(L+1)); n=int(round(T/dt)); every=max(1,n//nout)
    t=0.0; rec=[(t,)+obs(t,psi,pi)]; snaps=[]
    for i in range(1,n+1):
        k1=rhs(t,psi,pi); k2=rhs(t+dt/2,psi+dt/2*k1[0],pi+dt/2*k1[1])
        k3=rhs(t+dt/2,psi+dt/2*k2[0],pi+dt/2*k2[1]); k4=rhs(t+dt,psi+dt*k3[0],pi+dt*k3[1])
        psi=psi+dt/6*(k1[0]+2*k2[0]+2*k3[0]+k4[0]); pi=pi+dt/6*(k1[1]+2*k2[1]+2*k3[1]+k4[1]); t+=dt
        if i%every==0: rec.append((t,)+obs(t,psi,pi))
        if store is not None and i%max(1,n//200)==0: snaps.append(psi[x>-8].copy())
    r=np.array(rec)
    return dict(t=r[:,0],E=r[:,1],u=r[:,2],dw=r[:,3],x=x,snaps=snaps)


==> anc/fig.py <==
"""Produce the four panels of the compact-pulse figure (generic data: v0=1/2)."""
import numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
from evolve import run
plt.rcParams.update({'font.family':'serif','mathtext.fontset':'cm','font.size':10,'axes.linewidth':0.6})
cols=['#2a78d6','#eb6834','#1baf7a']; grey='#52514e'; ls=[2,10,40]; T=10.0; V0=0.5
EVERY=10**9   # record the observables at every time step
def style(ax,xmax):
    ax.grid(True,color='#e4e3df',lw=0.5); ax.set_axisbelow(True); ax.set_xlim(0,xmax); ax.set_xlabel(r'$\tau$')
    for s in ax.spines.values(): s.set_visible(True)
from matplotlib.lines import Line2D
leg=[Line2D([],[],color=grey,lw=2,label='scalar'),Line2D([],[],color=grey,lw=1.1,ls=(0,(3,2)),label='vector')]

# (a) total energy
fa,a=plt.subplots(figsize=(3.3,2.5))
for col,l in zip(cols,ls):
    dS=run(l,'S',T=T,X=24.0,v0=V0,nout=EVERY); dV=run(l,'V',T=T,X=24.0,v0=V0,nout=EVERY)
    a.plot(dS['t'],dS['E']/dS['E'][0],color=col,lw=2); a.plot(dV['t'],dV['E']/dV['E'][0],color=col,lw=1.1,ls=(0,(3,2)))
    a.text(T+0.2,dS['E'][-1]/dS['E'][0],rf'$l={l}$',va='center',fontsize=9)
style(a,T+2.2); a.set_yscale('log'); a.set_ylabel(r'$E(\tau)/E(0)$')
a.legend(handles=leg,frameon=False,loc='center left',bbox_to_anchor=(0.5,0.62),fontsize=8.5)

# (b) master field at Gamma
TB=14.0
fb,b=plt.subplots(figsize=(3.3,2.5))
lab={}
for col,l in zip(cols[:2],ls[:2]):
    dS=run(l,'S',T=TB,X=32.0,v0=V0,nout=EVERY); dV=run(l,'V',T=TB,X=32.0,v0=V0,nout=EVERY)
    b.plot(dS['t'],np.abs(dS['u']),color=col,lw=2); b.plot(dV['t'],np.abs(dV['u']),color=col,lw=1.1,ls=(0,(3,2)))
    lab[l]=np.abs(dS['u'][-1])
# keep the two labels at least a factor 6 apart on the log axis
lo,hi=sorted(lab,key=lambda k:lab[k]); g=np.sqrt(lab[lo]*lab[hi]); sep=max(np.sqrt(lab[hi]/lab[lo]),np.sqrt(6.0))
for l,y in [(lo,g/sep),(hi,g*sep)]: b.text(TB+0.2,y,rf'$l={l}$',va='center',fontsize=9)
style(b,TB+2.6); b.set_yscale('log'); b.set_ylim(1e-6,1e1); b.set_ylabel(r'$|\psi(\tau,0)|$')
b.legend(handles=leg,frameon=False,loc='lower right',fontsize=8.5)

# (c) Weyl factors at Gamma for l=2: delta omega_l (Weyl data on the decaying branch), the part induced by
#     the scalar master field, and the physical diffeomorphism delta omega^(diff) = delta omega_l - delta omega^(S)
TC=7.0
fc,c=plt.subplots(figsize=(3.3,2.5))
d2=run(2,'S',T=TC,X=24.0,v0=V0,nout=EVERY); t=d2['t']; wS=d2['dw']; m=np.max(np.abs(wS))
wl=0.75*m/np.cosh(t)**3          # delta omega_2 = 3 alpha / cosh^3 tau, with delta omega_2(0) = (3/4) max|delta omega^(S)|
c.plot(t,wl/m,color=grey,lw=1.3,ls=(0,(3,2)),label=r'$\delta\boldsymbol{\omega}_l$',zorder=3)   # drawn on top of the other curves
c.plot(t,wS/m,color=cols[0],lw=1.8,label=r'$\delta\boldsymbol{\omega}^{(S)}$')
c.plot(t,(wl-wS)/m,color=cols[1],lw=1.8,label=r'$\delta\boldsymbol{\omega}^{(\mathrm{diff})}$')
for y,txt in [(wl[-1]/m,r'$\delta\boldsymbol{\omega}_l$'),(wS[-1]/m,r'$\delta\boldsymbol{\omega}^{(S)}$'),((wl[-1]-wS[-1])/m,r'$\delta\boldsymbol{\omega}^{(\mathrm{diff})}$')]:
    c.text(TC+0.15,y,txt,va='center',fontsize=9)
style(c,TC+1.9); c.set_ylim(-1.15,1.15); c.set_ylabel(r'$\delta\boldsymbol{\omega}/\max|\delta\boldsymbol{\omega}^{(S)}|$')

for f,n in [(fa,'pulse_energy'),(fb,'pulse_boundary'),(fc,'pulse_weyl')]: f.tight_layout(); f.savefig(n+'.pdf'); f.savefig(n+'.png',dpi=160)

# (d) scalar master field for l=2
fd,d_=plt.subplots(figsize=(3.3,2.5))
d=run(2,'S',T=6.0,v0=V0,store=True); S=np.array(d['snaps']); xs=d['x'][d['x']>-8]; mm=np.abs(S).max()
im=d_.imshow(S,origin='lower',aspect='auto',extent=[xs[0],xs[-1],0,6.0],cmap='RdBu_r',vmin=-mm,vmax=mm)
d_.set_xlabel(r'$x$'); d_.set_ylabel(r'$\tau$'); d_.axvline(0,color='#0b0b0b',lw=1.5)
d_.text(-0.15,5.7,r'$\Gamma$',ha='right',va='top',fontsize=10)
cb=fd.colorbar(im,ax=d_,pad=0.03); cb.set_label(r'$\psi$',rotation=0); cb.outline.set_linewidth(0.5)
fd.tight_layout(); fd.savefig('pulse_field.pdf'); fd.savefig('pulse_field.png',dpi=160); print('ok')

